Generative Prior Knowledge for Discriminative Classification

We present a novel framework for integrating prior knowledge into discriminative classifiers. Our framework allows discriminative classifiers such as Support Vector Machines (SVMs) to utilize prior knowledge specified in the generative setting. The dual objective of fitting the data and respecting prior knowledge is formulated as a bilevel program, which is solved (approximately) via iterative application of second-order cone programming. To test our approach, we consider the problem of using WordNet (a semantic database of English language) to improve low-sample classification accuracy of newsgroup categorization. WordNet is viewed as an approximate, but readily available source of background knowledge, and our framework is capable of utilizing it in a flexible way.

==> Revision/figs/blocks/blocks.py <==

import os, sys, string, glob

domaindir = '../strips'
s = string.atoi(sys.argv[1])
domains = [sys.argv[2]]
planner = sys.argv[3]

os.system('ulimit -t 1800')
os.system('limit cputime 1800')

for d in domains:
	cmd = 'mkdir %s/%s' % (planner, d)
	os.system(cmd)
	for i in range(50 - s):
		dir = '%s/%s' % (domaindir, d)
		globpattern = '%s/probBLOCKS-%d-*.pddl' % (dir, i+1+s)
		files = glob.glob(globpattern)
		z = 0
		for pfile in files:
			if (planner == 'lpg' or planner == 'lpg1'):
				cmd = 'binary/%s -speed -seed 2004 -o %s/domain.pddl -f %s -out %s/%s/p%02d-%d' \
% (planner, dir, pfile, planner, d, i+1+s, z)
				os.system(cmd)
			elif (planner == 'yahsp' or planner == 'yahsp1'):
				cmd = 'binary/%s %s/domain.pddl %s 2> %s/%s/p%02d-%d.soln' \
% (planner, dir, pfile, planner, d, i+1+s, z)
				os.system(cmd)
			elif (planner == 'ff' or planner == 'metric-ff'):
				cmd = 'binary/%s -o %s/domain.pddl -f %s > %s/%s/p%02d-%d.soln' \
% (planner, dir, pfile, planner, d, i+1+s, z)
				os.system(cmd)
			else:
				cmd = 'binary/%s -o %s/domain.pddl -f %s -out %s/%s/p%02d-%d.soln' \
% (planner, dir, pfile, planner, d, i+1+s, z)
				os.system(cmd)
			z = z + 1
			

==> Revision/figs/blocks/table.py <==
import os, sys, glob, string
from string import find, split, atof, upper

plannerlist = ['new-results', 'ipc4', 'lpgtd', 'yahsp']
tol = 0.005
tol2 = 0.5
planner2 = string.atoi(sys.argv[1])

tfile1 = open('%s/time.dat' % plannerlist[0])
tfile2 = open('%s/time.dat' % plannerlist[planner2])
qfile1 = open('%s/nraction.dat' % plannerlist[0])
qfile2 = open('%s/nraction.dat' % plannerlist[planner2])
n = 35
    
m = 0
col1 = 0
col2 = 0
col3 = 0
col4 = 0
col5 = 0
col6 = 0
col7 = 0
col8 = 0
col9 = 0

for i in range(n):
  cputime1 = 0
  cputime2 = 0
  qual1 = 0
  qual2 = 0
  line = tfile1.readline()
  temp = string.split(line)
  if len(temp) == 2:
    cputime1 = atof(temp[1])
    if cputime1 < tol:
      cputime1 = tol
    line = qfile1.readline()
    temp = string.split(line)
    if len(temp) == 2:
      qual1 = string.atof(temp[1])
  line = tfile2.readline()
  temp = string.split(line)
  if len(temp) == 2:
    cputime2 = atof(temp[1])
    if cputime2 < tol:
      cputime2 = tol
    line = qfile2.readline()
    temp = string.split(line)
    if len(temp) == 2:
      qual2 = string.atof(temp[1])
          
  if qual1 == 0 and qual2 == 0:
    col9 = col9 + 1
  elif qual1 == 0 and qual2 <> 0:
    col8 = col8 + 1
  elif qual1 <> 0 and qual2 == 0:
    col7 = col7 + 1
  else:
    m = m + 1
    if cputime1 <= cputime2 + tol and qual1 <= qual2 + tol2:
      col1 = col1 + 1
    elif cputime1 > cputime2 + tol and qual1 > qual2 + tol2:
      col4 = col4 + 1
    elif cputime1 > cputime2 + tol and qual1 < qual2 - tol2:
      col2 = col2 + 1
    elif cputime1 < cputime2 - tol and qual1 > qual2 + tol2:
      col3 = col3 + 1
    elif abs(cputime1 - cputime2) <= tol and qual1 > qual2 + tol2:
      col6 = col6 + 1
    elif cputime1 > cputime2 + tol and abs(qual1 - qual2) <= tol2:
      col5 = col5 + 1
print 'BLOCKSWORLD & %.2f & %.2f & %.2f & %.2f & %.2f & %.2f & %.2f & %.2f & %.2f \\\\ \\hline\\hline' % \
(1.0*col1/n, 1.0*col2/n, 1.0*col3/n, 1.0*col4/n, 1.0*col5/n, 1.0*col6/n, 1.0*col7/n, 1.0*col8/n, 1.0*col9/n)

tfile1.close()
tfile2.close()
qfile1.close()
qfile2.close()


==> Revision/figs/goalordering/dis_goalordering.py <==
import os, sys, glob, string

s = string.atoi(sys.argv[1])
e = string.atoi(sys.argv[2])
olddir = sys.argv[3]
temporal = string.atoi(sys.argv[4])

dis = open('randdis.dat', 'w')
btime = open('%s/time.dat' % olddir, 'r')
if temporal:
  bmakespan = open('%s/makespan.dat' % olddir, 'r')
else:
  bnraction = open('%s/nraction.dat' % olddir, 'r')

for i in range(e - s + 1):
  bspan = -1
  bnra = -1
  bt = -1
  line = btime.readline()
  if temporal:
    line2 = bmakespan.readline()
  else:
    line3 = bnraction.readline()
  temp = string.split(line)
  if len(temp) < 2:
    continue
  bt = string.atof(temp[1])
  if temporal:
    temp = string.split(line2)
    bspan = string.atof(temp[1])
  else:
    temp = string.split(line3)
    bnra = string.atof(temp[1])

  globpattern = 'p%02d*' % (i+s)
  files = glob.glob(globpattern)
  for j in range(len(files)):
    t = -1
    span = 0
    span_f = 1
    nra = 0
    nra_f = 1
    input = open('%s' % files[j], 'r')
    for line in input.readlines():
      if (span_f == 0 or nra_f == 0) and string.find(line, ": ") != -1:
        if nra_f == 0:
          nra = nra + 1
        p = string.find(line, "[")   
        q = string.find(line, "]")
        duration = string.atof(line[p+1:q])
        p = string.find(line, ":")
        if span_f == 0 and duration + string.atof(line[0:p]) > span:
          span = duration + string.atof(line[0:p])
      if string.find(line, "; NrActions") != -1:
        temp = string.split(line)
        if len(temp) == 3:
          nra = string.atoi(temp[2])
          nra_f = 1
      if string.find(line, "; MakeSpan") != -1:
        temp = string.split(line)
        if len(temp) == 3:
          span = string.atof(temp[2])
          span_f = 1
      if t == -1 and string.find(line, "; Time ") != -1:
	temp = string.split(line)
	t = string.atof(temp[2])
	span_f = 0
	nra_f = 0

    if t == -1:
      continue
    if t < 0.005:
      t = 0.005
    if bt < 0.005:
      bt = 0.005
    if abs(bt - t) < 0.005:
      t = bt
    if temporal:
      dis.write('%f %f\n' % (t/bt, span/bspan))
    else:
      dis.write('%f %f\n' % (t/bt, nra/bnra))
	
dis.close()
btime.close()
#bnraction.close()
#bmakespan.close()


==> Revision/figs/goalordering/run-airport.py <==
import os, sys, glob

basedir = '/home/scratch/chsu/DOMAINS/'
execfile = '/home/scratch/chsu/goalordering0/sgplan'
execdir = '/home/scratch/chsu/goalordering0'
subs = ['AIRPORT/TEMPORAL/STRIPS_TEMPORAL', \
'AIRPORT/NONTEMPORAL/STRIPS']
tries = 5

for sub in subs:
	(head, tail) = os.path.split(sub)
	(head1, tail1) = os.path.split(head)
	os.system('mkdir %s' % head1)
	os.system('mkdir %s' % head)
	os.system('mkdir %s' % sub)
	for i in range(46):
		DOMAINdir = '%s%s' % (basedir, sub)
		globpattern = '%s/P%02d*AIRPORT*.PDDL' % (DOMAINdir, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			for j in range(tries):
				cmd = '%s -o %s/P%02d_DOMAIN.PDDL -f %s' % (execfile, DOMAINdir, i+1, probfile[0])
				os.system(cmd)
				cmd = 'mv %s.soln %s/%s/p%02d.%d.soln' % (probfile[0], execdir, sub, i+1, j+1)
				os.system(cmd)


==> Revision/figs/goalordering/run-depots.py <==
import os, sys, glob

domain = 'Depots'
planner = '../sgplan/sgplan-new-ipc3-o'
domaindir = '../IPC3/Tests1/%s' % domain
soldir = './%s' % domain
tries = 5

subdomain = ['Strips', 'SimpleTime', 'Time']
domainfile = ['Depots.pddl', 'DepotsSimpleTime.pddl', \
'DepotsTime.pddl']
os.system('mkdir %s' % soldir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        os.system('mkdir %s' % dir2)
 
for i in range(22):
	if i < 6:
		continue
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			for k in range(tries):
				cmd = '%s -o %s/%s -f %s -out %s/p%d.%d.soln' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, k+1)
				os.system(cmd)


==> Revision/figs/goalordering/run-pipesworld.py <==
import os, sys, glob, string

basedir = '/home/scratch/chsu/DOMAINS/'
execfile = '/home/scratch/chsu/goalordering/sgplan'
execdir = '/home/scratch/chsu/goalordering'
subs = ['PIPESWORLD/NOTANKAGE_TEMPORAL/STRIPS_TEMPORAL']
tries = 5

for sub in subs:
	(head, tail) = os.path.split(sub)
	(head1, tail1) = os.path.split(head)
	os.system('mkdir %s' % head1)
	os.system('mkdir %s' % head)
	os.system('mkdir %s' % sub)
	for i in range(50):
		DOMAINdir = '%s%s' % (basedir, sub)
		globpattern = '%s/P%02d_NET*.PDDL' % (DOMAINdir, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			for j in range(tries):
				cmd = '%s -o %s/DOMAIN.PDDL -f %s' % (execfile, DOMAINdir, probfile[0])
				os.system(cmd)
				temp = probfile[0].replace('PDDL', 'soln')
				cmd = 'mv %s %s/%s/p%02d.%d.soln' % (temp, execdir, sub, i+1, j+1)
				os.system(cmd)

==> Revision/figs/goalordering/run-promela.py <==
import os, sys, glob

basedir = '/home/scratch/chsu/DOMAINS/'
execfile = '/home/scratch/chsu/goalordering0/sgplan'
execdir = '/home/scratch/chsu/goalordering0'
subs = ['PROMELA/OPTICAL_TELEGRAPH_FLUENTS/ADL_FLUENTS', \
'PROMELA/PHILOSOPHERS_FLUENTS/ADL_FLUENTS']
subs2 = ['PROMELA/OPTICAL_TELEGRAPH/STRIPS', \
'PROMELA/PHILOSOPHERS/STRIPS/', 
'PROMELA/OPTICAL_TELEGRAPH_DERIVEDPREDIC/STRIPS_DERIVEDPREDICATES', \
'PROMELA/PHILOSOPHERS_DERIVEDPREDICATES/STRIPS_DERIVEDPREDICATES']
subs = []
tries = 1

for sub in subs2:
	(head, tail) = os.path.split(sub)
	(head1, tail1) = os.path.split(head)
	os.system('mkdir %s' % head1)
	os.system('mkdir %s' % head)
	os.system('mkdir %s' % sub)
	for i in range(48):
		DOMAINdir = '%s%s' % (basedir, sub)
		globpattern = '%s/P%02d_*P*.PDDL' % (DOMAINdir, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			for j in range(tries):
				cmd = '%s -o %s/P%02d_DOMAIN.PDDL -f %s' % (execfile, DOMAINdir, i+1, probfile[0])
				os.system(cmd)
				cmd = 'mv %s.soln %s/%s/p%02d.%d.soln' % (probfile[0], execdir, sub, i+1, j+1)
				os.system(cmd)

for sub in subs:
	(head, tail) = os.path.split(sub)
	(head1, tail1) = os.path.split(head)
	os.system('mkdir %s' % head1)
	os.system('mkdir %s' % head)
	os.system('mkdir %s' % sub)
	for i in range(48):
		DOMAINdir = '%s%s' % (basedir, sub)
		globpattern = '%s/P%02d_*P*.PDDL' % (DOMAINdir, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/DOMAIN.PDDL -f %s ' \
% (execfile, DOMAINdir, probfile[0])
			os.system(cmd)
	os.system('mv *soln %s/%s' % (execdir, sub))


==> Revision/figs/goalordering/run-psr.py <==
import os, sys, glob

basedir = '/home/scratch/chsu/DOMAINS/'
execfile = '/home/scratch/chsu/goalordering/sgplan'
execdir = '/home/scratch/chsu/goalordering'
subs = ['PSR/MIDDLE_COMPILED/ADL', 'PSR/LARGE/ADL_DERIVEDPREDICATES']
subs2 = ['PSR/SMALL/STRIPS', 'PSR/MIDDLE/STRIPS_DERIVEDPREDICATES']
subs = []
tries = 5

for sub in subs2:
	(head, tail) = os.path.split(sub)
	(head1, tail1) = os.path.split(head)
	os.system('mkdir %s' % head1)
	os.system('mkdir %s' % head)
	os.system('mkdir %s' % sub)
	os.system('cd %s/%s' % (execdir, sub))
	for i in range(1):
		DOMAINdir = '%s%s' % (basedir, sub)
		globpattern = '%s/P%02d_S*.PDDL' % (DOMAINdir, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			for j in range(tries):
				cmd = '%s -o %s/P%02d_DOMAIN.PDDL -f %s' % (execfile, DOMAINdir, i+1, probfile[0])
				os.system(cmd)
				cmd = 'mv %s.soln %s/%s/p%02d.%d.soln' % (probfile[0], execdir, sub, i+1, j+1)
				os.system(cmd)

for sub in subs:
	(head, tail) = os.path.split(sub)
	(head1, tail1) = os.path.split(head)
	os.system('mkdir %s' % head1)
	os.system('mkdir %s' % head)
	os.system('mkdir %s' % sub)
	for i in range(16):
		DOMAINdir = '%s%s' % (basedir, sub)
		globpattern = '%s/P%02d_S*.PDDL' % (DOMAINdir, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/DOMAIN.PDDL -f %s' \
% (execfile, DOMAINdir, probfile[0])
			os.system(cmd)
	os.system('mv *soln %s/%s' % (execdir, sub))


==> Revision/figs/goalordering/run-satellite.py <==
import os, sys, glob

basedir = '/home/scratch/chsu/DOMAINS/'
execfile = '/home/scratch/chsu/goalordering/sgplan'
execdir = '/home/scratch/chsu/goalordering'
#subs = ['SATELLITE/STRIPS/STRIPS', \
subs = ['SATELLITE/TIME/STRIPS_TEMPORAL']
subs2 = ['SATELLITE/COMPLEX_TIMEWINDOWS_COMPILED/STRIPS_FLUENTS_TEMPORAL', \
'SATELLITE/TIME_TIMEWINDOWS_COMPILED/STRIPS_TEMPORAL']
subs2 = []
tries = 5

for sub in subs:
	(head, tail) = os.path.split(sub)
	(head1, tail1) = os.path.split(head)
	os.system('mkdir %s' % head1)
	os.system('mkdir %s' % head)
	os.system('mkdir %s' % sub)
	for i in range(30):
		DOMAINdir = '%s%s' % (basedir, sub)
		globpattern = '%s/P%02d*PFILE*.PDDL' % (DOMAINdir, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			for j in range(tries):
				cmd = '%s -o %s/DOMAIN.PDDL -f %s' % (execfile, DOMAINdir, probfile[0])
				os.system(cmd)
				cmd = 'mv %s.soln %s/%s/p%02d.%d.soln' % (probfile[0], execdir, sub, i+1, j+1)
				os.system(cmd)

for sub in subs2:
	(head, tail) = os.path.split(sub)
	(head1, tail1) = os.path.split(head)
	os.system('mkdir %s' % head1)
	os.system('mkdir %s' % head)
	os.system('mkdir %s' % sub)
	for i in range(30):
		DOMAINdir = '%s%s' % (basedir, sub)
		globpattern = '%s/P%02d*PFILE*.PDDL' % (DOMAINdir, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/P%02d_DOMAIN.PDDL -f %s ' \
% (execfile, DOMAINdir, i+1, probfile[0])
			os.system(cmd)
	os.system('mv *soln %s/%s' % (execdir, sub))


==> Revision/figs/goalordering/run-settlers.py <==
import os, sys, glob

basedir = '/home/scratch/chsu/DOMAINS/'
execfile = '/home/scratch/chsu/goalordering/sgplan'
execdir = '/home/scratch/chsu/goalordering'
subs = ['SETTLERS/IPC_3/STRIPS_FLUENTS']
tries = 5

for sub in subs:
        (head, tail) = os.path.split(sub)
        (head1, tail1) = os.path.split(head)
        os.system('mkdir %s' % head1)
        os.system('mkdir %s' % head)
        os.system('mkdir %s' % sub)
	for i in range(20):
		DOMAINdir = '%s%s' % (basedir, sub)
		globpattern = '%s/P%02d*PFILE*.PDDL' % (DOMAINdir, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			for j in range(tries):
				cmd = '%s -o %s/DOMAIN.PDDL -f %s' % (execfile, DOMAINdir, probfile[0])
				os.system(cmd)
				cmd = 'mv %s.soln %s/%s/p%02d.%d.soln' % (probfile[0], execdir, sub, i+1, j+1)
				os.system(cmd)




==> Revision/figs/goalordering/run-umts.py <==
import os, sys, glob

basedir = '/home/scratch/chsu/DOMAINS/'
execfile = '/home/scratch/chsu/goalordering/sgplan-umts'
execdir = '/home/scratch/chsu/goalordering'
subs = ['UMTS/TEMPORAL/STRIPS_FLUENTS_TEMPORAL', \
'UMTS/FLAW_TEMPORAL/STRIPS_FLUENTS_TEMPORAL']
subs2 = ['UMTS/FLAW_TEMPORAL_TIMEWINDOWS_COMPI/STRIPS_FLUENTS_TEMPORAL', \
'UMTS/TEMPORAL_TIMEWINDOWS_COMPILED/STRIPS_FLUENTS_TEMPORAL']
subs2 = []
tries = 5

for sub in subs:
	(head, tail) = os.path.split(sub)
	(head1, tail1) = os.path.split(head)
	os.system('mkdir %s' % head1)
	os.system('mkdir %s' % head)
	os.system('mkdir %s' % sub)
	for i in range(50):
		DOMAINdir = '%s%s' % (basedir, sub)
		for j in range(tries):
			cmd = '%s -o %s/DOMAIN.PDDL -f %s/P%02d.PDDL -out %s/%s/p%02d.%d.soln' % (execfile, DOMAINdir, DOMAINdir, i+1, execdir, sub, i+1, j+1)
			os.system(cmd)

for sub in subs2:
	(head, tail) = os.path.split(sub)
	(head1, tail1) = os.path.split(head)
	os.system('mkdir %s' % head1)
	os.system('mkdir %s' % head)
	os.system('mkdir %s' % sub)
	for i in range(50):
		DOMAINdir = '%s%s' % (basedir, sub)
		cmd = '%s -o %s/P%02d_DOMAIN.PDDL -f %s/P%02d.PDDL' \
% (execfile, DOMAINdir, i+1, DOMAINdir, i+1)
		os.system(cmd)
	os.system('mv *soln %s/%s' % (execdir, sub))


==> Revision/figs/goalordering/stat_goalordering.py <==
import os, sys, glob, string

s = string.atoi(sys.argv[1])
e = string.atoi(sys.argv[2])

os.system('rm *time.dat *nraction.dat *makespan.dat')
time = open('time.dat', 'w')
nraction = open('nraction.dat', 'w')
makespan = open('makespan.dat', 'w')
ltime = open('ltime.dat', 'w')
lnraction = open('lnraction.dat', 'w')
lmakespan = open('lmakespan.dat', 'w')
utime = open('utime.dat', 'w')
unraction = open('unraction.dat', 'w')
umakespan = open('umakespan.dat', 'w')
stattime = open('stattime.dat', 'w')
statnra = open('statnra.dat', 'w')
statspan = open('statspan.dat', 'w')

mm = 0
avg1 = 0.0
avg2 = 0.0
avg3 = 0.0
std1 = 0.0
std2 = 0.0
std3 = 0.0
for i in range(e - s + 1):
  lspan = 10000.0
  lnra = 10000.0
  lt = 10000.0
  tspan = 0.0
  tnra = 0.0
  tt = 0.0
  uspan = -1.0
  unra = -1.0
  ut = -1.0
  m = 0

  globpattern = 'p%02d*' % (i+s)
  files = glob.glob(globpattern)
  for j in range(len(files)):
    t = -1
    span = 0
    span_f = 1
    nra = 0
    nra_f = 1
    input = open('%s' % files[j], 'r')
    for line in input.readlines():
      if (span_f == 0 or nra_f == 0) and string.find(line, ": ") != -1:
        if nra_f == 0:
          nra = nra + 1
        p = string.find(line, "[")   
        q = string.find(line, "]")
        duration = string.atof(line[p+1:q])
        p = string.find(line, ":")
        if span_f == 0 and duration + string.atof(line[0:p]) > span:
          span = duration + string.atof(line[0:p])
      if string.find(line, "; NrActions") != -1:
        temp = string.split(line)
        if len(temp) == 3:
          nra = string.atoi(temp[2])
          nra_f = 1
      if string.find(line, "; MakeSpan") != -1:
        temp = string.split(line)
        if len(temp) == 3:
          span = string.atof(temp[2])
          span_f = 1
      if t == -1 and string.find(line, "; Time ") != -1:
	temp = string.split(line)
	t = string.atof(temp[2])
	span_f = 0
	nra_f = 0
	
    if t <> -1 and nra > 0:
      m = m + 1
      tnra = tnra + nra
      tt = tt + t
      tspan = tspan + span
      if unra < nra:
        unra = nra
      if lnra > nra:
        lnra = nra
      if ut < t:
        ut = t
      if lt > t:
        lt = t
      if uspan < span:
        uspan = span
      if lspan > span:
        lspan = span
      
  if lt > ut:
    time.write('\n')
    nraction.write('\n')
    makespan.write('\n')
    ltime.write('\n')
    lnraction.write('\n')
    lmakespan.write('\n')
    utime.write('\n')
    unraction.write('\n')
    umakespan.write('\n')
    stattime.write('\n')
    statnra.write('\n')
    statspan.write('\n')
  else:
    time.write('%d %f\n' % (i+s, tt/m))
    nraction.write('%d %f\n' % (i+s, tnra/m))
    makespan.write('%d %f\n' % (i+s, tspan/m))
    ltime.write('%d %f\n' % (i+s, lt))
    lnraction.write('%d %f\n' % (i+s, lnra))
    lmakespan.write('%d %f\n' % (i+s, lspan))
    utime.write('%d %f\n' % (i+s, ut))
    unraction.write('%d %f\n' % (i+s, unra))
    umakespan.write('%d %f\n' % (i+s, uspan))
    if ut == lt:
      stat1 = 0
    elif tt == 0:
      stat1 = (ut - lt)/0.01*m
    else:
      stat1 = (ut - lt)/tt*m
    stat2 = (unra - lnra)/tnra*m
    stat3 = (uspan - lspan)/tspan*m
    stattime.write('%d %f\n' % (i+s, stat1))
    statnra.write('%d %f\n' % (i+s, stat2))
    statspan.write('%d %f\n' % (i+s, stat3))
    if tt < 0.01*m:
      continue
    mm = mm + 1
    avg1 = avg1 + stat1
    avg2 = avg2 + stat2
    avg3 = avg3 + stat3
    std1 = std1 + stat1*stat1
    std2 = std2 + stat2*stat2
    std3 = std3 + stat3*stat3
    
time.close()
nraction.close()    
makespan.close()
ltime.close()
lnraction.close()    
lmakespan.close()
utime.close()
unraction.close()    
umakespan.close()
stattime.close()
statnra.close()
statspan.close()
avg1 = avg1/mm
avg2 = avg2/mm
avg3 = avg3/mm
std1 = std1/mm - avg1*avg1
std2 = std2/mm - avg2*avg2
std3 = std3/mm - avg3*avg3
print '%f %f %f %f %f %f' % (avg1, std1, avg2, std2, avg3, std3)


==> Revision/figs/ipc3_result/run-depots-lpg.py <==
import os, sys, glob

domain = 'Depots'
planner = '../planner/LPG-1.2-source/LPG/ipc3-lpg -n 1'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/lpg/%s' % domain
soldir = 'sol/lpg/%s' % domain
valdir = 'val/lpg/%s' % domain
validator = '../VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['Depots.pddl', 'DepotsSimpleTime.pddl', \
'DepotsTime.pddl', 'DepotsNum.pddl']

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d_1.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-depots-lpgtd.py <==
import os, sys, glob

domain = 'Depots'
planner = '/home/scratch/chsu/lpg-td/lpg-td-1.0'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/lpgtd/%s' % domain
soldir = 'sol/lpgtd/%s' % domain
valdir = 'val/lpgtd/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['Depots.pddl', 'DepotsSimpleTime.pddl', \
'DepotsTime.pddl', 'DepotsNum.pddl']
for j in range(len(subdomain)):
	dir2 = '%s/%s' % (soldir, subdomain[j])
	dir3 = '%s/%s' % (logdir, subdomain[j])
	dir4 = '%s/%s' % (valdir, subdomain[j])
	os.system('mkdir %s' % dir2)
	os.system('mkdir %s' % dir3)
	os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -speed -seed 2004 -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-depots-yahsp.py <==
import os, sys, glob

domain = 'Depots'
planner = '/home/scratch/chsu/yahsp'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/yahsp/%s' % domain
soldir = 'sol/yahsp/%s' % domain
valdir = 'val/yahsp/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['Depots.pddl', 'DepotsSimpleTime.pddl', \
'DepotsTime.pddl', 'DepotsNum.pddl']
for j in range(len(subdomain)):
	dir2 = '%s/%s' % (soldir, subdomain[j])
	dir3 = '%s/%s' % (logdir, subdomain[j])
	dir4 = '%s/%s' % (valdir, subdomain[j])
	os.system('mkdir %s' % dir2)
	os.system('mkdir %s' % dir3)
	os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s %s/%s %s 2> %s/p%d.soln' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-depots1.py <==
import os, sys, glob

domain = 'Depots'
planner = '../sgplan/sgplan-new-ipc3'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['Depots.pddl', 'DepotsSimpleTime.pddl', \
'DepotsTime.pddl', 'DepotsNum.pddl']
os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)
 
for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d.soln > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-depots2.py <==
import os, sys, glob

domain = 'Depots'
planner = '../sgplan/new'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['Depots.pddl', 'DepotsSimpleTime.pddl', \
'DepotsTime.pddl', 'DepotsNum.pddl']
os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)
 
for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d.soln > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir3, i+1)
			os.system(cmd)
			cmd = 'mv %s.soln %s/p%d.soln' % (probfile[0], dir2, i+1)  
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-driverlog-lpg.py <==
import os, sys, glob

domain = 'DriverLog'
planner = '../planner/LPG-1.2-source/LPG/ipc3-lpg -n 1'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/lpg/%s' % domain
soldir = 'sol/lpg/%s' % domain
valdir = 'val/lpg/%s' % domain
validator = '../VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric']
domainfile = ['driverlog.pddl', 'driverlogSimpleTime.pddl', \
'driverlogTimed.pddl', 'driverlogNumeric.pddl', 'driverlogHardNumeric.pddl']

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d_1.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-driverlog-lpgtd.py <==
import os, sys, glob

domain = 'DriverLog'
planner = '/home/scratch/chsu/lpg-td/lpg-td-1.0'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/lpgtd/%s' % domain
soldir = 'sol/lpgtd/%s' % domain
valdir = 'val/lpgtd/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric']
domainfile = ['driverlog.pddl', 'driverlogSimpleTime.pddl', \
'driverlogTimed.pddl', 'driverlogNumeric.pddl', 'driverlogHardNumeric.pddl']
os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
	dir2 = '%s/%s' % (soldir, subdomain[j])
	dir3 = '%s/%s' % (logdir, subdomain[j])
	dir4 = '%s/%s' % (valdir, subdomain[j])
	os.system('mkdir %s' % dir2)
	os.system('mkdir %s' % dir3)
	os.system('mkdir %s' % dir4)
                                                
for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -speed -seed 2004 -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-driverlog-yahsp.py <==
import os, sys, glob

domain = 'DriverLog'
planner = '/home/scratch/chsu/yahsp'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/yahsp/%s' % domain
soldir = 'sol/yahsp/%s' % domain
valdir = 'val/yahsp/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric']
domainfile = ['driverlog.pddl', 'driverlogSimpleTime.pddl', \
'driverlogTimed.pddl', 'driverlogNumeric.pddl', 'driverlogHardNumeric.pddl']
os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
	dir2 = '%s/%s' % (soldir, subdomain[j])
	dir3 = '%s/%s' % (logdir, subdomain[j])
	dir4 = '%s/%s' % (valdir, subdomain[j])
	os.system('mkdir %s' % dir2)
	os.system('mkdir %s' % dir3)
	os.system('mkdir %s' % dir4)
                                                
for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s %s/%s %s 2> %s/p%d.soln ' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-driverlog1.py <==
import os, sys, glob

domain = 'DriverLog'
planner = '../sgplan/sgplan-new-ipc3'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric']
domainfile = ['driverlog.pddl', 'driverlogSimpleTime.pddl', \
'driverlogTimed.pddl', 'driverlogNumeric.pddl', 'driverlogHardNumeric.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d.soln > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-driverlog2.py <==
import os, sys, glob

domain = 'DriverLog'
planner = '../sgplan/new'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric']
domainfile = ['driverlog.pddl', 'driverlogSimpleTime.pddl', \
'driverlogTimed.pddl', 'driverlogNumeric.pddl', 'driverlogHardNumeric.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d.soln > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir3, i+1)
			os.system(cmd)
			cmd = 'mv %s.soln %s/p%d.soln' % (probfile[0], dir2, i+1)  
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-freecell-lpg.py <==
import os, sys, glob

domain = 'FreeCell'
planner = '../planner/LPG-1.2-source/LPG/ipc3-lpg -n 1'
domaindir = '../IPC3/Tests3/%s' % domain
logdir = 'log/lpg/%s' % domain
soldir = 'sol/lpg/%s' % domain
valdir = 'val/lpg/%s' % domain
validator = '../VAL-3.2/validate'

subdomain = ['Strips']
domainfile = ['free.pddl']

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d_1.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-freecell-lpgtd.py <==
import os, sys, glob

domain = 'FreeCell'
planner = '/home/scratch/chsu/lpg-td/lpg-td-1.0'
domaindir = '../IPC3/Tests3/%s' % domain
logdir = 'log/lpgtd/%s' % domain
soldir = 'sol/lpgtd/%s' % domain
valdir = 'val/lpgtd/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips']
domainfile = ['free.pddl']
os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(20):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -speed -seed 2004 -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-freecell-yahsp.py <==
import os, sys, glob

domain = 'FreeCell'
planner = '/home/scratch/chsu/yahsp'
domaindir = '../IPC3/Tests3/%s' % domain
logdir = 'log/yahsp/%s' % domain
soldir = 'sol/yahsp/%s' % domain
valdir = 'val/yahsp/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips']
domainfile = ['free.pddl']
os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(20):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s %s/%s %s 2> %s/p%d.soln' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-freecell.py <==
import os, sys, glob

domain = 'FreeCell'
planner = '../sgplan/ipc3'
domaindir = '../IPC3/Tests3/%s' % domain
logdir = 'log/sgplan/%s' % domain
soldir = 'sol/sgplan/%s' % domain
valdir = 'val/sgplan/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips']
domainfile = ['free.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(20):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d.soln > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-freecell1.py <==
import os, sys, glob

domain = 'FreeCell'
planner = '../sgplan/sgplan-new-ipc3'
domaindir = '../IPC3/Tests3/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips']
domainfile = ['free.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(20):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d.soln > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-freecell2.py <==
import os, sys, glob

domain = 'FreeCell'
planner = '../sgplan/new'
domaindir = '../IPC3/Tests3/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips']
domainfile = ['free.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(20):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir3, i+1)
			os.system(cmd)
			cmd = 'mv %s.soln %s/p%d.soln' % (probfile[0], dir2, i+1) 
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-rovers-lpg.py <==
import os, sys, glob

domain = 'Rovers'
planner = '../planner/LPG-1.2-source/LPG/ipc3-lpg -n 1'
domaindir = '../IPC3/Tests2/%s' % domain
logdir = 'log/lpg/%s' % domain
soldir = 'sol/lpg/%s' % domain
valdir = 'val/lpg/%s' % domain
validator = '../VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Numeric', 'Time']
domainfile = ['StripsRover.pddl', 'STRover.pddl', 'NumRover.pddl', 'CTRover.pddl']

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d_1.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-rovers-lpgtd.py <==
import os, sys, glob

domain = 'Rovers'
planner = '/home/scratch/chsu/lpg-td/lpg-td-1.0'
domaindir = '../IPC3/Tests2/%s' % domain
logdir = 'log/lpgtd/%s' % domain
soldir = 'sol/lpgtd/%s' % domain
valdir = 'val/lpgtd/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Numeric', 'Time']
domainfile = ['StripsRover.pddl', 'STRover.pddl', 'NumRover.pddl', 'CTRover.pddl']
os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -speed -seed 2004 -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-rovers-yahsp.py <==
import os, sys, glob

domain = 'Rovers'
planner = '/home/scratch/chsu/yahsp'
domaindir = '../IPC3/Tests2/%s' % domain
logdir = 'log/yahsp/%s' % domain
soldir = 'sol/yahsp/%s' % domain
valdir = 'val/yahsp/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Numeric', 'Time']
domainfile = ['StripsRover.pddl', 'STRover.pddl', 'NumRover.pddl', 'CTRover.pddl']
os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s %s/%s %s 2> %s/p%d.soln' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-rovers1.py <==
import os, sys, glob

domain = 'Rovers'
planner = '../sgplan/sgplan-new-ipc3'
domaindir = '../IPC3/Tests2/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['StripsRover.pddl', 'STRover.pddl', 'CTRover.pddl', 'NumRover.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d.soln > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-rovers2.py <==
import os, sys, glob

domain = 'Rovers'
planner = '../sgplan/new'
domaindir = '../IPC3/Tests2/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['StripsRover.pddl', 'STRover.pddl', 'CTRover.pddl', 'NumRover.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d.soln > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir3, i+1)
			os.system(cmd)
			cmd = 'mv %s.soln %s/p%d.soln' % (probfile[0], dir2, i+1)  
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-satellite-lpg.py <==
import os, sys, glob

domain = 'Satellite'
planner = '../planner/LPG-1.2-source/LPG/ipc3-lpg -n 1'
domaindir = '../IPC3/Tests2/%s' % domain
logdir = 'log/lpg/%s' % domain
soldir = 'sol/lpg/%s' % domain
valdir = 'val/lpg/%s' % domain
validator = '../VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric', \
'Complex']
domainfile = ['stripsSat.pddl', 'simpleTimeSat.pddl', \
'computedDurationsSat.pddl', 'metricSat.pddl', 'metricSat.pddl', \
'compDurMetricSat.pddl']

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d_1.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-satellite-lpgtd.py <==
import os, sys, glob

domain = 'Satellite'
planner = '/home/scratch/chsu/lpg-td/lpg-td-1.0'
domaindir = '../IPC3/Tests2/%s' % domain
logdir = 'log/lpgtd/%s' % domain
soldir = 'sol/lpgtd/%s' % domain
valdir = 'val/lpgtd/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric', \
'Complex']
domainfile = ['stripsSat.pddl', 'simpleTimeSat.pddl', \
'computedDurationsSat.pddl', 'metricSat.pddl', 'metricSat.pddl', \
'compDurMetricSat.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -speed -seed 2004 -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-satellite-yahsp.py <==
import os, sys, glob

domain = 'Satellite'
planner = '/home/scratch/chsu/yahsp'
domaindir = '../IPC3/Tests2/%s' % domain
logdir = 'log/yahsp/%s' % domain
soldir = 'sol/yahsp/%s' % domain
valdir = 'val/yahsp/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric', \
'Complex']
domainfile = ['stripsSat.pddl', 'simpleTimeSat.pddl', \
'computedDurationsSat.pddl', 'metricSat.pddl', 'metricSat.pddl', \
'compDurMetricSat.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(20):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s %s/%s %s 2> %s/p%d.soln' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-satellite1.py <==
import os, sys, glob

domain = 'Satellite'
planner = '../sgplan/sgplan-new-ipc3'
domaindir = '../IPC3/Tests2/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric', \
'Complex']
domainfile = ['stripsSat.pddl', 'simpleTimeSat.pddl', \
'computedDurationsSat.pddl', 'metricSat.pddl', 'metricSat.pddl', \
'compDurMetricSat.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d.soln > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-satellite2.py <==
import os, sys, glob

domain = 'Satellite'
planner = '../sgplan/new'
domaindir = '../IPC3/Tests2/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric', \
'Complex']
domainfile = ['stripsSat.pddl', 'simpleTimeSat.pddl', \
'computedDurationsSat.pddl', 'metricSat.pddl', 'metricSat.pddl', \
'compDurMetricSat.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir3, i+1)
			os.system(cmd)
			cmd = 'mv %s.soln %s/p%d.soln' % (probfile[0], dir2, i+1)
			print cmd
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-settlers-lpg.py <==
import os, sys, glob

domain = 'Settlers'
planner = '../planner/LPG-1.2-source/LPG/ipc3-lpg -n 1'
domaindir = '../IPC3/Tests3/%s' % domain
logdir = 'log/lpg/%s' % domain
soldir = 'sol/lpg/%s' % domain
valdir = 'val/lpg/%s' % domain
validator = '../VAL-3.2/validate'

subdomain = ['Numeric']
domainfile = ['Settlers.pddl']

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d_1.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-settlers-lpgtd.py <==
import os, sys, glob

domain = 'Settlers'
planner = '/home/scratch/chsu/lpg-td/lpg-td-1.0'
domaindir = '../IPC3/Tests3/%s' % domain
logdir = 'log/lpgtd/%s' % domain
soldir = 'sol/lpgtd/%s' % domain
valdir = 'val/lpgtd/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Numeric']
domainfile = ['Settlers.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(20):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -speed -seed 2004 -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-settlers1.py <==
import os, sys, glob

domain = 'Settlers'
planner = '../sgplan/sgplan-new-ipc3'
domaindir = '../IPC3/Tests3/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Numeric']
domainfile = ['Settlers.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d.soln > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-settlers2.py <==
import os, sys, glob

domain = 'Settlers'
planner = '../sgplan/new'
domaindir = '../IPC3/Tests3/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Numeric']
domainfile = ['Settlers.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir3, i+1)
			os.system(cmd)
			cmd = 'mv %s.soln %s/p%d.soln' % (probfile[0], dir2, i+1) 
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-zenotravel-lpg.py <==
import os, sys, glob

domain = 'ZenoTravel'
planner = '../planner/LPG-1.2-source/LPG/ipc3-lpg -n 1'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/lpg/%s' % domain
soldir = 'sol/lpg/%s' % domain
valdir = 'val/lpg/%s' % domain
validator = '../VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['zenotravelStrips.pddl', 'zenoSimpleTime.pddl', \
'zenotravelTandN.pddl', 'zenonumeric.pddl']

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d_1.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-zenotravel-lpgtd.py <==
import os, sys, glob

domain = 'ZenoTravel'
planner = '/home/scratch/chsu/lpg-td/lpg-td-1.0'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/lpgtd/%s' % domain
soldir = 'sol/lpgtd/%s' % domain
valdir = 'val/lpgtd/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['zenotravelStrips.pddl', 'zenoSimpleTime.pddl', \
'zenotravelTandN.pddl', 'zenonumeric.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -speed -seed 2004 -o %s/%s -f %s -out %s/p%d > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.SOL > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-zenotravel-yahsp.py <==
import os, sys, glob

domain = 'ZenoTravel'
planner = '/home/scratch/chsu/yahsp'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/yahsp/%s' % domain
soldir = 'sol/yahsp/%s' % domain
valdir = 'val/yahsp/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['zenotravelStrips.pddl', 'zenoSimpleTime.pddl', \
'zenotravelTandN.pddl', 'zenonumeric.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)):
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s %s/%s %s 2> %s/p%d.soln' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-zenotravel1.py <==
import os, sys, glob

domain = 'ZenoTravel'
planner = '../sgplan/sgplan-new-ipc3'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novel/VAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['zenotravelStrips.pddl', 'zenoSimpleTime.pddl', \
'zenotravelTandN.pddl', 'zenonumeric.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s -out %s/p%d.soln > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir2, i+1, dir3, i+1)
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/run-zenotravel2.py <==
import os, sys, glob

domain = 'ZenoTravel'
planner = '../sgplan/new'
domaindir = '../IPC3/Tests1/%s' % domain
logdir = 'log/new-results/%s' % domain
soldir = 'sol/new-results/%s' % domain
valdir = 'val/new-results/%s' % domain
validator = '../novelVAL-3.2/validate'

subdomain = ['Strips', 'SimpleTime', 'Time', 'Numeric']
domainfile = ['zenotravelStrips.pddl', 'zenoSimpleTime.pddl', \
'zenotravelTandN.pddl', 'zenonumeric.pddl']

os.system('mkdir %s' % logdir)
os.system('mkdir %s' % soldir)
os.system('mkdir %s' % valdir)
for j in range(len(subdomain)): 
        dir2 = '%s/%s' % (soldir, subdomain[j])
        dir3 = '%s/%s' % (logdir, subdomain[j])
        dir4 = '%s/%s' % (valdir, subdomain[j])
        os.system('mkdir %s' % dir2)
        os.system('mkdir %s' % dir3)
        os.system('mkdir %s' % dir4)

for i in range(22):
	for  j in range(len(subdomain)):
		dir1 = '%s/%s' % (domaindir, subdomain[j])
		dir2 = '%s/%s' % (soldir, subdomain[j])
		dir3 = '%s/%s' % (logdir, subdomain[j])
		dir4 = '%s/%s' % (valdir, subdomain[j])
		globpattern = '%s/pfile%d' % (dir1, i+1)
		probfile = glob.glob(globpattern)
		if (len(probfile) == 1):
			cmd = '%s -o %s/%s -f %s > %s/p%d.log' \
% (planner, dir1, domainfile[j], probfile[0], dir3, i+1)
			os.system(cmd)
			cmd = 'mv %s.soln %s/p%d.soln' % (probfile[0], dir2, i+1)  
			os.system(cmd)
			cmd = '%s %s/%s %s %s/p%d.soln > %s/p%d.val' \
% (validator, dir1, domainfile[j], probfile[0], dir2, i+1, dir4, i+1)
			os.system(cmd)


==> Revision/figs/ipc3_result/stat.py <==
import os, sys, glob
from string import find, split, atof

domains = ['Depots', 'DriverLog', 'FreeCell', 'Rovers', 'Satellite', \
'Settlers', 'ZenoTravel']
subdomains = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric', \
'Complex']
basedir = '/home/scratch/chsu/ipc3_result'
planner = sys.argv[1]
statpy = '%s/stat_ipc3.py' % basedir

for d in domains:
	for s in subdomains:
		dir = '%s/sol/%s/%s/%s' % (basedir, planner, d, s)
		if not os.path.exists(dir):
			continue
		os.chdir(dir)
		if d == 'Depots':
			n = 22
		else:
			n = 20
		os.system('python %s %d' % (statpy, n))


==> Revision/figs/ipc3_result/stat_ipc3.py <==
import os, sys, glob, string

s = 1
e = string.atoi(sys.argv[1])

os.system('rm time.dat nraction.dat makespan.dat')
time = open('time.dat', 'w')
nraction = open('nraction.dat', 'w')
makespan = open('makespan.dat', 'w')
for i in range(e - s + 1):
  globpattern = 'p%d.*' % (i+s)
  files = glob.glob(globpattern)
  if len(files) == 0:
    globpattern = 'p%02d.*' % (i+s)
    files = glob.glob(globpattern)
  if len(files) == 1:
    t = -1
    span = 0
    span_f = 1
    nra = 0
    nra_f = 1
    input = open('%s' % files[0], 'r')
    for line in input.readlines():
      if (span_f == 0 or nra_f == 0) and string.find(line, ": ") != -1:
        if nra_f == 0:
          nra = nra + 1
        p = string.find(line, "[")   
        q = string.find(line, "]")
        duration = string.atof(line[p+1:q])
        p = string.find(line, ":")
        if span_f == 0 and duration + string.atof(line[0:p]) > span:
          span = duration + string.atof(line[0:p])
      if string.find(line, "; NrActions") != -1:
        temp = string.split(line)
        if len(temp) == 3:
          nra = string.atoi(temp[2])
          nra_f = 1
      if string.find(line, "Valid plan :") != -1:
        temp = string.split(line)
        nra = string.atof(temp[3])
        nra_f = 1
#      if string.find(line, "; MakeSpan") != -1:
#        temp = string.split(line)
#        if len(temp) == 3:
#          span = string.atof(temp[2])
#          span_f = 1
      if t == -1 and string.find(line, "Total time :") != -1:
        temp = string.split(line)
        t = string.atof(temp[3])
      if t == -1 and string.find(line, "; Time ") != -1:
	temp = string.split(line)
	t = string.atof(temp[2])
	span_f = 0
	nra_f = 0
    if t <> -1:
      span = int(span*10)/10.0
      time.write('%d %f\n' % (i+s, t))
      nraction.write('%d %d\n' % (i+s, nra))
      makespan.write('%d %f\n' % (i+s, span))
    else:
      time.write('\n')
      nraction.write('\n')
      makespan.write('\n')
  else:
    time.write('\n')
    nraction.write('\n')
    makespan.write('\n')
time.close()
nraction.close()    
makespan.close()

==> Revision/figs/ipc3_result/table.py <==
import os, sys, glob, string
from string import find, split, atof, upper

domains = ['Depots', 'DriverLog', 'FreeCell', 'Rovers', 'Satellite', \
'Settlers', 'ZenoTravel']
subdomains = ['Strips', 'SimpleTime', 'Time', 'Numeric', 'HardNumeric', \
'Complex', 'Blocks']
plannerlist = ['new-results', 'sgplan', 'lpgtd', 'yahsp']
tol = 0.005
tol2 = 0.5
planner2 = string.atoi(sys.argv[1])

for d in domains:
  if d == 'Depots':
    uq = 0
    lq = 10000
    ut = 0
    lt = 10000
  mm = 0
  q1 = 0
  q2 = 0
  q3 = 0
  q4 = 0
  q5 = 0
  q6 = 0

  for s in subdomains:
    if s == 'SimpleTime' or s == 'Time' or s == 'Complex':
      temporal = 1
    else:
      temporal = 0
    dir1 = 'sol/new-results/%s/%s' % (d, s)
    if not os.path.exists(dir1):
      continue
    dir2 = 'sol/%s/%s/%s' % (plannerlist[planner2], d, s)  
    tfile1 = open('%s/time.dat' % dir1)
    tfile2 = open('%s/time.dat' % dir2)
    if temporal:
      qfile1 = open('%s/makespan.dat' % dir1)
      qfile2 = open('%s/makespan.dat' % dir2)
    else:
      qfile1 = open('%s/nraction.dat' % dir1)
      qfile2 = open('%s/nraction.dat' % dir2)
    
    if d == 'Depots':
      if s == 'Blocks':
        n = 35
      else:
        n = 22
      output = open('sol/new-results/%s/%s/0-%d.dat' % (d, s, planner2), 'w')
    else:
      n = 20
    m = 0
    col1 = 0
    col2 = 0
    col3 = 0
    col4 = 0
    col5 = 0
    col6 = 0
    col7 = 0
    col8 = 0
    col9 = 0

    for i in range(n):
      cputime1 = 0
      cputime2 = 0
      qual1 = 0
      qual2 = 0
      line = tfile1.readline()
      temp = string.split(line)
      if len(temp) == 2:
        cputime1 = atof(temp[1])
        if cputime1 < tol:
          cputime1 = tol
      line = qfile1.readline()
      temp = string.split(line)
      if len(temp) == 2:
        qual1 = string.atof(temp[1])

      line = tfile2.readline()
      temp = string.split(line)
      if len(temp) == 2:
        cputime2 = atof(temp[1])
        if cputime2 < tol:
          cputime2 = tol
      line = qfile2.readline()
      temp = string.split(line)
      if len(temp) == 2:
        qual2 = string.atof(temp[1])
          
      if qual1 == 0 and qual2 == 0:
        col9 = col9 + 1
      elif qual1 == 0 and qual2 <> 0:
        col8 = col8 + 1
      elif qual1 <> 0 and qual2 == 0:
        col7 = col7 + 1
      else:
        m = m + 1
        if cputime1 <= cputime2 + tol and qual1 <= qual2 + tol2:
          col1 = col1 + 1
        elif cputime1 > cputime2 + tol and qual1 > qual2 + tol2:
          col4 = col4 + 1
        elif cputime1 > cputime2 + tol and qual1 < qual2 - tol2:
          col2 = col2 + 1
        elif cputime1 < cputime2 - tol and qual1 > qual2 + tol2:
          col3 = col3 + 1
        elif abs(cputime1 - cputime2) <= tol and qual1 > qual2 + tol2:
          col6 = col6 + 1
        elif cputime1 > cputime2 + tol and abs(qual1 - qual2) <= tol2:
          col5 = col5 + 1
        
        if d == 'Depots':
          if abs(cputime1 - cputime2) <= tol:
            t = 1
          else:
            t = cputime2/cputime1
          if abs(qual1 - qual2) <= tol2:
            q = 1
          else:
            q = qual2/qual1
          if lt > t:
            lt = t
          if ut < t:
            ut = t
          if lq > q:
            lq = q
          if uq < q:
            uq = q
          output.write('%f %f\n' % (t, q))

#    print '%s-%s & %.2f & %.2f & %.2f & %.2f & %.2f & %.2f & %.2f & %.2f & %.2f \\\\' % \
#(upper(d), upper(s), 1.0*col1/n, 1.0*col2/n, 1.0*col3/n, 1.0*col4/n, 1.0*col5/n, 1.0*col6/n, 1.0*col7/n, 1.0*col8/n, 1.0*col9/n)
    mm = mm + m
    q1 = q1 + col1
    q2 = q2 + col2
    q3 = q3 + col3
    q4 = q4 + col4
    q5 = q5 + col5
    q6 = q6 + col6
    tfile1.close()
    tfile2.close()
    qfile1.close()
    qfile2.close()

  if d == 'Depots':
    print '%s %.3f %.3f %.3f %.3f %.3f %.3f' % \
(upper(d), 1.0*q1/mm, 1.0*q2/mm, 1.0*q3/mm, 1.0*q4/mm, 1.0*q5/mm, 1.0*q6/mm)
    print '%d %d %d %d %d %d %d' % (q1, q2, q3, q4, q5, q6, mm)
    print '%.3f %.3f %.3f %.3f' % (lt, ut, lq, uq)


==> Revision/figs/stat.py <==
import os, sys, glob, string

s = string.atoi(sys.argv[1])
e = string.atoi(sys.argv[2])
n = string.atoi(sys.argv[3])

os.system('rm time.txt nraction.txt makespan.txt')
time = open('time.txt', 'w')
nraction = open('nraction.txt', 'w')
makespan = open('makespan.txt', 'w')
for i in range(e - s + 1):
  globpattern = 'p%d*' % (i+s)
  files = glob.glob(globpattern)
  if len(files) > 0:
    t = -1
    ff = 0
    sgp = 0
    span = 0
    input = open('%s' % files[0], 'r')
    for line in input.readlines():
      if string.find(line, "MetricValue") != -1:
        sgp = 1
      if sgp == 1 and string.find(line, ": ") != -1:
        p = string.find(line, "[")
        q = string.find(line, "]")
        duration = string.atof(line[p+1:q])
        p = string.find(line, ":")
        if duration + string.atof(line[0:p]) > span:
          span = duration + string.atof(line[0:p])
      if string.find(line, "MakeSpan") != -1:
        temp = string.split(line)
        if len(temp) == 3:
          span = string.atof(temp[2])
      if string.find(line, "found legal plan as follows") != -1:
        nra = 0
        ff = 1
      if string.find(line, "time spent:") != -1:
        ff = 0
      if ff == 1 and string.find(line, ": ") != -1:
        nra = nra + 1
      if string.find(line, "NrActions") != -1:
        temp = string.split(line)
        nra = string.atoi(temp[2])
      if string.find(line, "MakeSpan") != -1:
        temp = string.split(line)
        if len(temp) == 3:
          span = string.atof(temp[2])
      if string.find(line, "Valid plan :") != -1:
        temp = string.split(line)
	nra = string.atof(temp[3])
      if string.find(line, " seconds total time") != -1:
        temp = string.split(line)
	t = string.atof(temp[0])
      if string.find(line, "Total time :") != -1:
        temp = string.split(line)
	t = string.atof(temp[3])
      if string.find(line, "; Time ") != -1:
	temp = string.split(line)
	t = string.atof(temp[2])
    if t <> -1:
      time.write('%d %f\n' % (i+s, t))
      nraction.write('%d %d\n' % (i+s, nra))
      makespan.write('%d %f\n' % (i+s, span))
    else:
      time.write('\n')
      nraction.write('\n')
      makespan.write('\n')
  else:
    time.write('\n')
    nraction.write('\n')
    makespan.write('\n')
  if n == 2:    
    if len(files) == 2:
      nra = -1
      input = open('%s' % files[1], 'r')
      for line in input.readlines():
        if string.find(line, "MetricValue") != -1:
          sgp = 1
        if sgp == 1 and string.find(line, ": ") != -1:
          p = string.find(line, "[")
          q = string.find(line, "]")
          duration = string.atof(line[p+1:q])
          p = string.find(line, ":")
          if duration + string.atof(line[0:p]) > span:
            span = duration + string.atof(line[0:p])
        if string.find(line, "MakeSpan") != -1:
          temp = string.split(line)
          if len(temp) == 3:
            span = string.atof(temp[2])
        if string.find(line, "found legal plan as follows") != -1:
          nra = 0
          ff = 1
        if string.find(line, "time spent:") != -1:
          ff = 0
        if ff == 1 and string.find(line, ": ") != -1:
          nra = nra + 1
        if string.find(line, "NrActions") != -1:
          temp = string.split(line)
          nra = string.atoi(temp[2])
        if string.find(line, "Valid plan :") != -1:
          temp = string.split(line)
          nra = string.atof(temp[3])
        if string.find(line, " seconds total time") != -1:
          temp = string.split(line)
          t = string.atof(temp[0])
        if string.find(line, "Total time :") != -1:
          temp = string.split(line)
          t = string.atof(temp[3])
        if string.find(line, "; Time ") != -1:
          temp = string.split(line)
          t = string.atof(temp[2])
      if nra <> -1:
        time.write('%d.5 %f\n' % (i+s, t))
        nraction.write('%d.5 %d\n' % (i+s, nra))
        makespan.write('%d.5 %f\n' % (i+s, span))
      else:
        time.write('\n')
        nraction.write('\n')
        makespan.write('\n')
    else:
      time.write('\n')
      nraction.write('\n')
      makespan.write('\n')
time.close()
nraction.close()    
makespan.close()
